The Gill-Guillot commuting graph for sporadic and related groups

Let $G$ be a finite group and $\mathcal{C}$ a normal subset of $G$. The Gill-Guillot graph has vertex set $\mathcal C$ with distinct $x, y \in \mathcal C$ adjacent if and only if $x$ and $y$ commute and $\{xy^{-1},x^{-1}y\} \cap \mathcal C$ is non-empty. We study the connectivity of this graph for quasisimple groups with $G/Z(G)$ a sporadic simple group and for certain simple groups with exceptional Schur multiplier.

==> anc/GillGuillotGraph.m <==
/*This file contains the supplementary magma code 
for the paper "THE GILL--GUILLOT COMMUTING GRAPH FOR SPORADIC 
AND RELATED GROUPS".*/
//Authors: D.A. Craven, C. del Valle, C.W. Parker

/*INSTRUCTIONS FOR USE: This file contains a combination of 
general programs for studying Gill--Guillot graphs, as well 
as programs which prove the various claims from the paper. 
The main two general-use programs are 'FindStabilizerOfComponent'
and 'StabilizerComponentGillGuillot', both take as input a group G 
and an element t of prime order and return the stabilizer N_G(\Lambda(t)). 
The functions specialized for the paper are: 
(1) 'TestSporadicGroup', 
(2) 'TestMatrixSporadicGroup', 
(3) 'TestExceptionalCover', and 
(4) 'TestThreeCoverSporadicGroup'. 
To verify all claims from the paper one must simply run each of 
the above functions on each of its valid input groups 
(as listed at the beginning of each function).
There are an additional two functions, namely 
'FindStabilizerOfComponentThreeCoverSporadic' and 'IsG'; 
the former is for use in the specific case 
of triple covers of sporadic groups, and the latter is a 
helper function to reduce time complexity when checking 
for group equality in magma. 

In order to run the specialized programs, the user should have 
installed the ATLAS rep package,available at 
'https://magma.maths.usyd.edu.au/magma/download/db/'. The time required 
to verify the claimed result for each group varies from less than one
second (for 'small' groups like M11) to roughly 10 hours (for 3.Fi24'),
although most claims are verified within a matter of minutes. The most
memory-expensive verification is for 3.Fi24', which uses roughly 60GB
of RAM; all other verifications require fewer than 10GB.*/

function FindStabilizerOfComponent(G,t : Rational:=false)
//Finds the stabilizer of the component of the Gill--Guillot graph Gamma containing t. Returns the stabilizer of the component, the number of vertices in the component, the group generated by the component, and the (representative) vertices adjacent to t.

p:=Order(t);
CC:=ConjugacyClasses(G);

// In many sporadic groups, an element of order p is determined up to conjugacy
// by the cycle type, or equivalently for elements of order p, the number of
// fixed points. So check if this is the case.
easycheck:=[i:i in CC|i[1] eq p and #Fix(i[3]) eq #Fix(t)];

// Is there a single class?

singleclass:=#easycheck eq 1 select true else false;

// Now we set things up, and then split into two depending on the difficulty level.
H:=Centralizer(G,t);
CCH:=ConjugacyClasses(H);
AdjacentVertices:=[];
ConjElts:=[];

if(singleclass) then
  invs:=[i[3]:i in CCH|i[1] eq p and #Fix(i[3]) eq #Fix(t) and i[3] ne t];
  for u in invs do
    if(#Fix(u*t^-1) eq #Fix(t) or #Fix(u^-1*t) eq #Fix(t)) then
      bool, g := IsConjugate(G, t, u);
      if bool then
        Append(~AdjacentVertices, u);
        Append(~ConjElts, g);
      end if;

    end if;
  end for;
elif Rational then
  for i in CCH do
    if(i[1] ne p or i[3] eq t) then continue i; end if;
    bool,g:=IsConjugate(G,sub<G|t>,sub<G|i[3]>);
    if(not bool) then continue i; end if;
    if(IsConjugate(G,sub<G|t>,sub<G|i[3]*t^-1>)) then
      Append(~AdjacentVertices,i[3]); Append(~ConjElts,g);
    end if;
  end for;
else
  for i in CCH do
    if(i[1] ne p or i[3] eq t) then continue i; end if;
    bool,g:=IsConjugate(G,t,i[3]);
    if(not bool) then continue i; end if;
    if(IsConjugate(G,t,i[3]*t^-1) or IsConjugate(G,t,i[3]^-1*t)) then
      Append(~AdjacentVertices,i[3]); Append(~ConjElts,g);
    end if;
  end for;
end if;

St:=sub<G|H,ConjElts>;
if(Rational) then St:=sub<G|St,Normalizer(G,sub<G|t>)>; end if;
Comp:=ncl<St|t>;

return St, #St div #H*(Rational select (p-1) div #[t^i:i in [1..p-1]|IsConjugate(G,t,t^i)] else 1),Comp,AdjacentVertices;

end function;


function IsG(G,X)
/* This function checks if a subgroup $X \le G$ is $G$. 
It first checks transitivity. It's primarily for use with 
very large permutation groups.*/
if IsTransitive(X)  then
    if X eq G then return true;
    end if;
end if;
return false;
end function;


function StabilizerComponentGillGuillot(G,x);
/*StabilizerComponentGillGuillot takes as input a group G and an element x of 
prime order and outputs the stabilizer of a connected component 
containing x of the Gill-Guillot graph on x^G. It exploits Lemma 2.5 from the 
paper to give a speed up for large permutation groups.*/

p:= Order(x);
Cx:= Centralizer(G,x);
CxO:=#Cx;
S5:= Sylow(Cx,p);
C3:= [x[3] :x in ConjugacyClasses(S5)|x[1]eq p];
StabCompa:= Cx;
C5:=[y: y in C3|#Fix(y) eq #Fix(x)];
C5:=[y: y in C5|#Centralizer(G,x) eq  CxO];
Fx:=#Fix(x);
for y in C5 do
    if x eq y then continue y; end if;

    if #Fix(x*y^-1) eq #Fix(x) then
        if #Centralizer(G,x*y^-1) eq CxO then
        a,b:=IsConjugate(G,x,x*y^-1);
            if a then StabCompa:= sub<G|StabCompa,b>; end if;
            if IsG(G,StabCompa) then return StabCompa;end if;
         end if;
    end if;

    if #Fix(x^-1*y) eq #Fix(x) then
        if #Centralizer(G,x^-1*y) eq CxO then
        a,b:=IsConjugate(G,x,x^-1*y);
            if a then StabCompa:= sub<G|StabCompa,b>; end if;
            if IsG(G,StabCompa) then return StabCompa;end if;
         end if;
    end if;
end for;
return StabCompa;
end function;



function FindStabilizerOfComponentThreeCoverSporadic(G,NC)
/*This function takes as input G a 3-cover of a sporadic 
simple group and NC the number of cyclic subgroups of order 3 
in G/Z(G). It outputs the component stabilisers with 
correponding class representatives. It explots Lemma 2.5 from the 
paper. Note that this function only works when the cyclic groups of order $3$ 
correspond exactly to the elementary abelian subgroups of order 9 
contain Z(G)*/
Z:= Centre(G);
S3:= Sylow(G,3);
N3:= Normalizer(G,S3);

C:= ConjugacyClasses(N3);
C1:=[x[3]:x in C|x[1] eq 3];

/*We intend to make all the subgroups of order $9$ containing $Z$ and which are not cyclic.  There are NC conjugacy classes of elements of order 3 and so  at most  NC of these up to conjugacy. There are in fact NC of them and fortunately the conjugacy classes can be distinguished by their orbits.*/

N:= [sub<G|Z,x>: x in C1|not x in Z];

Grpse9:=[ N[1]];
Orbs:=[{*#Fix(t):t in N[1]*}];

/*print "We now  determine representatives of the conjugacy classes of subgroups of order $9$ containing $Z(G)$. There are NC classes. This takes a few minutes"*/

for n in N do
    nO:= {*#Fix(t):t in n*};
        if not nO in Orbs  then Append(~Grpse9,n); Append(~Orbs,nO);end if;
        if #Grpse9 eq NC then break; end if;
end for;

 assert  #Grpse9 eq NC and #Orbs eq NC;

Nors:=[Normalizer(G,w): w in Grpse9];
Syls:= [Sylow(n,3): n in Nors];
C3:=[[x[3] :x in ConjugacyClasses(s)|x[1]eq 3]:s in Syls];

/*ConjClass below contains a representative of every conjugacy class of elements of order 3 in G. Hence there are #ConjClass graphs to consider. The representatives are in our groups of order 9*/


ConjClass:=[];
for E in Grpse9 do
    L:= Set(E) diff Set(Z);
    T:={Conjugates(Nors[Index(Grpse9,E)],x): x in L};
        for t in T do Append(~ConjClass, t); end for;
end for;


/*AA contains a vertex representative for each graph. Staba contains the stabiliser of a vertex of each graph.*/

AA:=[Rep(x):x in ConjClass];
Staba:=[Normalizer(G,sub<G|x>):x in AA];

/*Initialize the stabiliser of a connected component for each conjugacy class representative in AA*/

StabCompa:= Staba;

/* We now check the connectivity of the Gill-Guillot graph.*/

for kk in [1..#Grpse9] do
    E:= Grpse9[kk];
    OrbsE:= Orbs[kk];
    /*Etest contains class representatives of of elements of order 3 in E. These then enumerate the graphs we need to examine for each candidate $E$*/

    Etest:=[w:w in AA|w in E];
    GE:= Generators(E);
        /* we will work out the connectivity of G(a^G)*/
    for a in Etest do
            Inda:=Index(AA,a);
            A:= ConjClass[Inda];
            Fixa:= #Fix(a);
             /*A is the set of conjugates of a in X*/

        for x in C3[kk] do
            if #Fix(x) ne Fixa then continue x;end if;
            if   {Order((x,Eg)):Eg in GE} ne {1} then continue x;end if;

            if {*#Fix(n): n in
                {x,x^2,Z.1,Z.1^2,x*Z.1,x^2*Z.1, x*Z.1^2, x^2*Z.1^2,x^3}*} ne  OrbsE  then continue x;end if;

              X:=sub<G|x,Z>;





            _,g:= IsConjugate(G,E,X);

                B:={aa^g: aa in A};
                /*the conjugates of a in X*/

            /*Now check for edges and add elements to the stabiliser of the component as necessary. */

            for b in B do
                if Fixa ne #Fix(a*b^-1) and Fixa ne #Fix(a^-1*b) then continue b; end if;
                w:= a*b^-1;
                F:=[sub<G|w,Z>, sub<G|w^2,Z>];

                for ii in [1..#F] do
                    FF:= F[ii];
                    u:= w^ii;
                    if #Fix(u) ne Fixa then continue ii; end if;
                    if {*#Fix(n):n in FF*} eq OrbsE then
                    _,g1:= IsConjugate(G,E,FF);

                        if u in A^g1 then
                            if not a^g eq b then
                                _,a1:= IsConjugate(Nors[kk],a,b^(g^-1));
                         g2:= a1*g; else g2:=g;
                         end if;
                         /*here's a quick proxy for checking the elements we are adding are fine*/
                         assert a^g2 eq b ;
                         assert Order((a,b)) eq 1  ;
                         assert #Fix(a*b^-1) eq #Fix(a) or #Fix(b*a^-1) eq #Fix(a);
                    StabCompa[Inda] := sub<G| StabCompa[Inda] ,g2>;
                        end if; 



                        if IsG(G, StabCompa[Inda]) then  continue a;
                        end if;//IsG

                end if; /*Orbits {*#Fix(n):n in FF*} eq OrbsE*/

                end for; /*looping over Fs ii in [1..2]*/
            end for; 
          end for;
            end for;



end for;

return AA, StabCompa;
end function;

function TestSporadicGroup(str)
// Tests whether the claims in the paper hold for a given sporadic group. For Fi24' use fi24. This only checks the 22 groups that are (easy) permutation groups as well as 2.M22 and 4.M22.

assert str in {"m11","m12","m22","m23","m24","j1","j2","j3","2f4(2)'","hs","mcl","suz","he","co3","co2","co1","on","ru","fi22","fi23","fi24","hn","2m22","4m22"};

// Remaining are ly,b,m,th,j4

case str:

when "m11":
G:=PermutationGroup("M11");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for M11 are connected except for class 3A. For this class the component has size 8, the subgroup generated by the component is 3x3, and the component stabilizer is 3^2.[2^4]";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] eq 2 then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 3 then
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert nn eq 8 and IsIsomorphic(Comp,DirectProduct(CyclicGroup(3),CyclicGroup(3))) and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,2,1>,<19,0,2,1>,<19,0,2,1>];
  end if;
end for;
return true;

when "m12":
G:=PermutationGroup("M12");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for M12 are connected.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  end if;
end for;
return true;

when "m22":
G:=PermutationGroup("M22");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for M22 are connected.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  end if;
end for;
return true;

when "m23":
G:=PermutationGroup("M23");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for M23 are connected.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  end if;
end for;
return true;

when "m24":
G:=PermutationGroup("M24");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for M24 are connected.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  end if;
end for;
return true;

when "j1":
G:=PermutationGroup("J1");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for J1 are connected.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  end if;
end for;
return true;

when "j2":
G:=PermutationGroup("J2");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for J2 are connected except for classes 3A and 5C,D. For 3A the component group is of order 3. For 5C,D the component group is 5x5 and there are 12 vertices in the rational case, 6 otherwise; in all cases the component stabilizer is 5^2.3.[2^2].";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] eq 2 or (i[1] eq 3 and i[2] ne #G div 1080) or (i[1] eq 5 and i[2] ne #G div 50) then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 3 then // class 3A
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 2 and #Comp eq 3);
  elif i[1] eq 5 then // class 5C,D
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert #Comp eq 25 and nn eq 6 and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,2,1>,<19,0,3,1>];
    H,nn,Comp:=FindStabilizerOfComponent(G,t:Rational:=true);
    assert #Comp eq 25 and nn eq 12;
  end if;
end for;
return true;

when "j3":
G:=PermutationGroup("J3");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for J3 are connected except for class 3B. For 3B the component group is 3x3 and there are 8 vertices -- the component stabilizer is [3^5].[2^3].";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes and not (i[1] eq 3 and i[2] eq #G div 243) then // missing case is 3B
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 3 then // class 3B
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert nn eq 8 and IsIsomorphic(Comp,(DirectProduct(CyclicGroup(3),CyclicGroup(3)))) and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,2,1>,<19,0,2,1>,<19,0,3,2>,<19,0,3,1>];
  end if;
end for;
return true;

when "2f4(2)'":
G:=PermutationGroup("TF42");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for ^2F4(2)' are connected except for class 5A. For 5A the component group is 5x5 and there are 24 vertices -- the component stabilizer is 5^2.[2^3].3.2.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes and not (i[1] eq 5) then // missing case is 5A
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 5 then // class 5A
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert nn eq 24 and IsIsomorphic(Comp,(DirectProduct(CyclicGroup(5),CyclicGroup(5)))) and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,3,1>,<19,0,2,2>,<19,0,2,1>];
  end if;
end for;
return true;

when "hs":
G:=PermutationGroup("HS");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for HS are connected except for classes 5A and 5C. For 5A the component group is of order 5. For 5C the component group is 5x5 and there are 20 vertices -- the component stabilizer is [5^3].[2^2].";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in {2,3} or (i[1] eq 5 and i[2] eq #G div 300) then // last case is 5B
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 5 then // class 5A
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (i[2] eq #G div 500) select // case 5A, else case 5C.
      (nn eq 4 and #Comp eq 5)
    else
      (nn eq 20 and IsIsomorphic(Comp,(DirectProduct(CyclicGroup(5),CyclicGroup(5)))) and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,2,1>,<19,0,5,1>]);
  end if;
end for;
return true;

when "mcl":
G:=PermutationGroup("McL");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for McL are connected except for classes 3A,5A,5B. The component group has size 3,5,25 respectively, and 20 vertices in the third case, where the component stabilizer is [5^3].[2^2].";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes and not(<i[1],i[2]> in [<3,#G div 29160>,<5,#G div 750>,<5,#G div 25>]) then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif <i[1],i[2]> in [<3,#G div 29160>,<5,#G div 750>] then // class 3A,5A
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq i[1]-1 and #Comp eq i[1]);
  elif <i[1],i[2]> eq <5,#G div 25> then // class 5B
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert IsIsomorphic(Comp,(DirectProduct(CyclicGroup(5),CyclicGroup(5)))) and nn eq 20 and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,2,1>,<19,0,5,1>];
  end if;
end for;
return true;

when "suz":
G:=PermutationGroup("Suz");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for Suz are connected except for classes 3A and 5B. The component groups are cyclic of order 3, and J2 respectively, and 4032 vertices in the second case and component stabilizer J2.2.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes and not(<i[1],i[2]> in [<3,#G div 9797760>,<5,#G div 300>]) then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 3 then // class 3A
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 2 and #Comp eq 3);
  elif i[1] eq 5 then // class 5B
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    H2:=PermutationGroup("J2");
    assert IsIsomorphic(Comp,H2) and nn eq 4032;
    assert #Center(H) eq 1 and #H div #Comp eq 2; // So the stabilizer is actually J2:2.
  end if;
end for;
return true;

when "he":
G:=PermutationGroup("He");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for He are connected except for classes 7D,E. For 7D,E the component group is 7x7 and there are 42 vertices in the rational case, 21 otherwise -- component stabilizers are all [7^3].3.2.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes and not (i[1] eq 7 and i[2] eq #G div 98) then // not 7D,E
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 7 then
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert #Comp eq 49 and nn eq 21 and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,3,1>,<19,0,7,1>];
    H,nn,Comp:=FindStabilizerOfComponent(G,t:Rational:=true);
    assert #Comp eq 49 and nn eq 42;
  end if;
end for;
return true;

when "co3":
G:=PermutationGroup("Co3");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for Co3 are connected except for classes 5A,5B. For 5A the component group is 5, and for 5B the component group is HS (with same component stabilizer HS), and there are 147840 vertices.";
CC:=ConjugacyClasses(G);
for i in CC do
  if (i[1] in RelevantPrimes and i[1] ne 5) then // not 5A,5B
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 5 then // class 5A,5B
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    if(i[2] eq #G div 1500) then
      assert #Comp eq 5 and nn eq 4;
    else
      H2:=PermutationGroup("HS"); assert IsIsomorphic(Comp,H2) and nn eq 147840 and #H eq #Comp;
    end if;
  end if;
end for;
return true;

when "co2":
G:=PermutationGroup("Co2");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for Co2 are connected except for classes 2A,3A,5A,5B. For 2A,3A,5A the component group has prime order, and for 5B the component group is HS (component stabilizer HS.2), and there are 147840 vertices.";
CC:=ConjugacyClasses(G);
for i in CC do
  if (i[1] in RelevantPrimes and <i[1],i[2]> ne <5,#G div 600>) then // not 5B
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    // 2A,3A,5A separated out here
    assert ((i[2] in [#G div 743178240,#G div 466560,#G div 3000]) select (#Comp eq i[1]) else (G eq H));
  elif i[1] eq 5 then // class 5B
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    H2:=PermutationGroup("HS"); assert IsIsomorphic(Comp,H2) and nn eq 147840 and #Center(H) eq 1 and #H div #Comp eq 2;
  end if;
end for;
return true;

when "co1":
G:=PermutationGroup("Co1");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for Co1 are connected except for class 3A. For 3A the component group has order 3.";
CC:=ConjugacyClasses(G);
for i in CC do
  if (i[1] in RelevantPrimes and <i[1],i[2]> ne <3,#G div 1345036492800>) then // not 3A
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 3 then // class 3A
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert #Comp eq 3;
  end if;
end for;
return true;

when "on":
G:=PermutationGroup("ON");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for ON are connected except for class 7B. For 7B the component group has order 49 and there are 42 vertices -- the component stabilizer is [7^3].3.2.";
CC:=ConjugacyClasses(G);
for i in CC do
  if (i[1] in RelevantPrimes and <i[1],i[2]> ne <7,#G div 49>) then // not 7B
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 7 then // class 7B
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert #Comp eq 49 and nn eq 42 and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,3,1>,<19,0,7,1>];
  end if;
end for;
return true;

when "ru":
G:=PermutationGroup("Ru");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for Ru are connected.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  end if;
end for;
return true;

when "fi22":
G:=PermutationGroup("F22");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for Fi22 are connected except for classes 2A,5A. The 2A is a 3-transposition, and for 5A, the component group is O8+(2) (component stabilizer O8+(2).S3), with 1741824 vertices.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes and not(<i[1],i[2]> in [<2,#G div 18393661440>,<5,#G div 600>]) then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 2 then // class 2A
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert #Comp eq 2;
  elif i[1] eq 5 then // class 5A
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert IsIsomorphic(Comp,POmegaPlus(8,2)) and nn eq 1741824;
    assert #Center(H) eq 1 and #H div #Comp eq 6; // So stabilizer is O8+(2):S3
  end if;
end for;
return true;

when "fi23":
G:=PermutationGroup("F23");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for Fi23 are connected except for class 2A. The 2A is a 3-transposition.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes and not(<i[1],i[2]> eq <2,#G div 129123503308800>) then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  elif i[1] eq 2 then // class 2A
    t:=i[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert #Comp eq 2;
  end if;
end for;
return true;

when "fi24":
G:=PermutationGroup("F24");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for Fi24' are connected.";
"This will take a while, unfortunately.";
CC:=ConjugacyClasses(G);
for i in CC do
  if i[1] in RelevantPrimes then
    t:=i[3];
    assert G eq FindStabilizerOfComponent(G,t);
  end if;
end for;
return true;

when "hn":
G:=PermutationGroup("HN");
FactG:=FactoredOrder(G);
RelevantPrimes:=[i[1]:i in FactG|i[2] gt 1]; // Remove cyclic Sylows
"Primes being tested are:" cat Sprint(Prune(&cat[" " cat IntegerToString(i) cat ",":i in RelevantPrimes]) cat ".");
"Claim from paper: All graphs for HN are connected (at least in the rational case for 5C,D) apart from 5E, which has component group 5^{1+4} with component size 400 and stabilizer 5^{1+4}.2^{1+4}.5.2.";
/*HN terminates with the standard procedure, but it is much faster to use the function StabilizerComponentGillGuillot. Moreover, rather than
an expensive call of ConjugacyClasses, we can find class representatives quickly and relatively cheaply by 
using that all classes in this representation
can be recognised by either their number of fixed points 
or centralizer order*/

//we start with the involution classes
S2:=SylowSubgroup(G,2);
N2:=Normalizer(G,S2);
C:= ConjugacyClasses(N2);
C:=[x[3]:x in C|x[1] eq 2];
C2A:=[x : x in C |#Fix(x) eq 8800];
C2B:=[x : x in C |#Fix(x) eq 800];
Reps:=[C2A[1],C2B[1]];

for R in Reps do
    H:= StabilizerComponentGillGuillot(G,R);
    assert H eq G;
end for;

//next are the classes of elements of order 3
S3:=SylowSubgroup(G,3);
N3:=Normalizer(G,S3);
C:= ConjugacyClasses(N3);
C:=[x[3]:x in C|x[1] eq 3];
C3A:=[x : x in C |#Fix(x) eq 645];
C3B:=[x : x in C |#Fix(x) eq 60];
Reps:=[C3A[1],C3B[1]];

for R in Reps do
    H:= StabilizerComponentGillGuillot(G,R);
    assert H eq G;
end for;

//now elements of order 5
S5:= SylowSubgroup(G,5);
N5:= Normalizer(G,S5);
C:= ConjugacyClasses(N5);
C:=[x[3]:x in C|x[1] eq 5];

/*We want to find 5A, 5B and 5E elements and a rep. 
of either 5C or 5D (they form the same rational class 
and are conjugate in
Aut(HN), so have isomorphic graphs/component groups*/

Cents:=[630000,500000,2500,15000];

Reps:=[];
Count:= 0;
for x in C do 
    Cx:= Centralizer(G,x); 
    if #Cx in Cents then 
        Ix:=Index(Cents,#Cx); 
        Reps[Ix]:=  x; 
        Cents[Ix]:= 0; 
        Count:= Count +1; 
    end if;  
    if  Count eq 4 then
        break;
    end if;
end for;
delete Count;

/*Check 5A and 5B*/
for i in [1..2] do
H:= StabilizerComponentGillGuillot(G,Reps[i]);
assert G eq H;
end for;

/*Check 5E*/
H:= StabilizerComponentGillGuillot(G,Reps[3]);
Lambda:= Reps[3]^H;
Delta:= sub<G|Lambda>;
Z:= Centre(Delta);
NZ:= Normalizer(G,Z);
assert #Lambda eq 400 and IsIsomorphic(Delta,ExtraSpecialGroup(5,2)) and #NZ eq 2*#H;

//finally we check 5C and 5D
t:=Reps[4];
x:=0;
H:=Centraliser(G,t);
CCH:=Classes(H);
CH5:=[x : x in CCH | x[1] eq 5 and #Fix(x[3]) eq 0]; //collect C_G(t) classes of elements of order 5 conjugate to either 5B,5C, or 5D in G.
CH5CD:=[x : x in CH5 | #Centraliser(G,x[3]) eq 15000]; //reduce list to just those conjugate to either 5C or 5D (so rationally conjugate to t). Note this is *much* faster than sifting directly with "IsConjugate()".

AdjacentVertices:=[];
ConjElts:=[];
for i in CH5CD do 
    if(#Fix(i[3]*t^-1) eq 0 and #Centraliser(G,i[3]*t^-1) eq 15000) then //check if get an edge in the rational graph
        bool,g:=IsConjugate(G,sub<G|t>,sub<G|i[3]>); //since the elements of CH5CD are all rationally conjugate, "IsConjugate()" terminates relatively quickly now, giving us a conjugating element g.
        Append(~AdjacentVertices,i[3]); Append(~ConjElts,g); //build set of adjacent vertices in the rational graph, and conjugating elements
    end if;
            
end for;

assert sub<G|H,ConjElts> eq G; //this proves the result for the rational class; for the individual classes we still need to distinguish between 5C/5D.

a:=[];
for i in [1..#ConjElts] do
	if AdjacentVertices[i]^(ConjElts[i]^-1) in {t,t^4} then //this checks which adjacent vertices in the rational graph actually fall in the same class as t.
		Append(~a,AdjacentVertices[i]);
	end if;
end for;

gs:=[];
for i in a do   //we now need to check if the adjacency condition is still satisfied between these vertices and t.
  _,g:=IsConjugate(G,sub<G|i*t^-1>,sub<G|t>); //we get elements witnessing the conjugacy of <i*t^-1> and <t> (which we already know to be conjugate) -- since IsConjugate() will return "true" for these cyclic groups, this is much faster than testing if the elements themselves are conjugate.
  Append(~gs,g);
end for;

x:=[];
for i in [1..#gs] do
	if (a[i]*(t^-1))^(gs[i]) in {t^2,t^3} then //finally we use the conjugating elements check which elements of <t> a[i]*t^-1 are conjugate to
		Append(~x,a[i]);
	end if;
end for;

assert #x eq 4; //it turns out that t is not conjugate to any of the a[i]*t^-1, and so the graph is edgeless, as claimed.
return true;

when "2m22":
G:=PermutationGroup("2M22"); 
"Claim from paper: The graph is connected for both 2A-lifts.";
t1:=ConjugacyClasses(G)[3][3];
t2:=ConjugacyClasses(G)[4][3];
assert Order(t1) eq 2 and not t1 in Center(G) and Order(t2) eq 2 and not t2 in Center(G);
assert G eq FindStabilizerOfComponent(G,t1) and G eq FindStabilizerOfComponent(G,t2);
return true;

when "4m22":
G:=PermutationGroup("4M22");
"Claim from paper: The graph is connected for the 2A-lift.";
t:=ConjugacyClasses(G)[3][3];
assert Order(t) eq 2 and not t in Center(G);
assert G eq FindStabilizerOfComponent(G,t);
return true;
end case;

"This should never happen";
return false;
end function;


function TestMatrixSporadicGroup(str)
// Tests whether the claims in the paper hold for one of the sporadic groups with no easy permutation representation. This works only for ly, th and j4.}

assert str in {"ly","th","j4"};

case str:

when "ly":
G:=MatrixGroup("Ly",3);
"Primes being tested are: 2, 3, 5.";
"Claim from paper: The six classes of elements of order 3 in the 3.McL=C_G(t) subgroup of Ly are t,t^2,a,at,at^2,b with t,t^2,a in class 3A. In class 3B there is a maximal subgroup contained in the stabilizer of Delta(t) and L does not contain the centralizer of every such element. In class 5B we check that the centralizer lies in M=5^{1+4}.4.S_6, and that all adjacent vertices are in the same M-class.";

// Need 2A, 3A, 3B, 5A, 5B. For 2A we can use either the character calculation or the fact that Ly doesn't have a strongly embedded subgroup.

// Find elements from 3A and 3B first.

repeat g:=Random(G); until Order(g) eq 42; t3A:=g^14;
repeat g:=Random(G); until Order(g) eq 18; t3B:=g^6;
assert Dimension(Eigenspace(t3A,1)) eq 21;
assert Dimension(Eigenspace(t3B,1)) eq 39;

// So they are different, and we can just test the fixed spaces of elements to determine the class.

// Start with proving the claims in the paper for class 3A.

// Next find the subgroup K=3.McL.2 from the article. We use the SLP from the ATLAS.

w1:=G.1; w2:=G.2; w3:=w1*w2; w4:=w3*w2; w5:=w3*w4; w9:=w2*w5;
w6:=w3*w5; w7:=w6*w3; w8:=w7*w7; w2:=w7*w8; w3:=w6^15;
w4:=w3^-1; w5:=w3*w1; w1:=w5*w4; w8:=w9^12; w7:=w8^-1;
w3:=w7*w2; w2:=w3*w8;
K:=sub<GL(Dimension(G),BaseRing(G))|w1,w2>;

// Find the central element. There are elements of order 22 in McL.2
// so their product with the centre has order 66. The 22nd power must
// be the centre.

repeat tmult:=Random(K); until Order(tmult) eq 33; t:=tmult^11; 
// Double check that it is the centre of 3.McL, so need w2 and w2^w1, which are gens.
assert t*w2 eq w2*t and w1*w2*w1*t eq t*w1*w2*w1;

// Now w2 lies in class 3B in 3.McL. This is the element b from the paper.
b:=w2;

assert {Dimension(Eigenspace(b*t^i,1)):i in [0,1,2]} eq {39};

// Now we need to find an element from class 3A in 3.McL, a from the paper.

repeat
  repeat amult:=Random(K); until IsDivisibleBy(Order(amult),3);
  a:=amult^(Order(amult) div 3);
until a ne t and a ne t^2 and Dimension(Eigenspace(a,1)) eq 21;

// Now our claim that at and at^2 lie in a different class.

assert {*Dimension(Eigenspace(a*t^i,1)):i in [0,1,2]*} eq {*39^^2,21*};

// So at,at^2 lie in a different class to a. This proves that our classes in 3.McL are t,t^2,a,at,at^2,b,
// as claimed in the paper.

// Now we prove the claims for class 3B.

// Now find the subgroup L from the article. We use the SLP from the ATLAS.

w1:=G.1; w2:=G.2; w3:=w1*w2; w4:=w3*w2; w5:=w4*w2; w6:=w5*w2;
w7:=w6*w5; w6:=w7*w3; w5:=w4^4; w7:=w5*w6; w6:=w3*w7;
w7:=w6^12; w3:=w2^-1; w4:=w7*w3; w3:=w7*w2; w5:=w4*w3;
w4:=w5^3; w2:=w1*w4; w1:=w7*w6; w7:=w6*w4; w5:=w6*w7;
w3:=w2*w5; w7:=w6*w5; w2:=w3*w7; w3:=w2*w4; w5:=w7^2;
w2:=w3*w5; w7:=w6^5; w3:=w2*w7;w2:=w3*w5;
L:=sub<GL(Dimension(G),BaseRing(G))|w1,w2>;

CCL:=ConjugacyClasses(L);
if(Dimension(Eigenspace(CCL[5,3],1)) eq 21) then
  t:=CCL[6,3]; // This has the full centralizer.
else
  t:=CCL[5,3]; // This has the full centralizer.
end if;

C:=Centralizer(L,t);

assert #C eq 174960 and Dimension(Eigenspace(t,1)) eq 39;

// Thus t lies in class 3B and C_G(t)<L.

CCC:=ConjugacyClasses(C);

invs:=[i[3]:i in CCC|i[1] eq Order(t) and
  Dimension(Eigenspace(i[3],1)) eq Dimension(Eigenspace(t,1)) and i[3] ne t];

ConnElts:=[u:u in invs|Dimension(Eigenspace(u*t^-1,1)) eq Dimension(Eigenspace(t,1))];

assert L eq sub<L|C,[Centralizer(L,i):i in ConnElts]>;
// This proves that the stabilizer of Delta(t) contains L.

// We just need to prove that not all of C_G(u) lies in L for some neighbour u of t in Gamma for the stabilizer to be bigger.
assert {*#Centralizer(L,i):i in ConnElts*} eq {* 972^^6, 174960 *};

// This proves that the stabilizer of Delta(t) does not lie in L. This completes the claims for the prime 3.


t5A:=G.2;
t5B:=G.1*G.2*G.2*G.1*G.2*G.1*G.2*G.2*G.2*G.1*G.2*G.1*G.2*G.2*G.2*G.1*G.1*G.2*G.1*G.2*G.2*G.1*G.2*G.1*G.2*G.2*G.2*G.1*G.2*G.1*G.2*G.2*G.2*G.2;

assert Dimension(Eigenspace(t5A,1)) eq 25 and Dimension(Eigenspace(t5B,1)) eq 23;

// So we can tell elements apart by their eigenspace dimension.

// First construct M=5^{1+4}.4.S6.

w1:=G.1; w2:=G.2;
w3:=w1*w2; w4:=w3*w2; w5:=w3*w4; w6:=w3*w5; w8:=w6*w5; w9:=w3*w8; w10:=w9*w4;
w4:=w3^7; w5:=w4*w10; w6:=w10*w4; w7:=w6^-1; w6:=w7*w5; w7:=w6^10; w12:=w10*w7;
w4:=w1*w1; w11:=w4*w3; w3:=w11*w12; w4:=w3*w12; w5:=w3^5; w6:=w5*w5; w3:=w4^-1;
w7:=w4*w6; w6:=w7*w3; w7:=w6^-1; w8:=w7*w5; w5:=w8*w6; w3:=w2^-1; w6:=w5^4;
w7:=w3*w6; w6:=w7*w2; w7:=w4*w5; w8:=w7*w5; w9:=w7*w8; w10:=w7*w9; w8:=w10*w9;
w7:=w8*w8; w8:=w6*w7; w10:=w8^11; w9:=w2*w10; w8:=w9^-1; w10:=w8*w11; w11:=w10*w9;
w10:=w8*w12; w12:=w10*w9; w3:=w11*w12; w6:=w3^8; w7:=w3*w12; w8:=w3*w7;
w7:=w3*w8; w8:=w7^5; w7:=w8*w6; w8:=w7^-1; w9:=w8*w6; w10:=w9*w7;
w1:=w4*w10; w6:=w7*w5; w2:=w8*w6;

M:=sub<G|w1,w2>;
CCM:=ConjugacyClasses(M);

// Let's find an element of M from class 5B with full centralizer.
for i in CCM do if(i[1] eq 5 and i[2] eq #M div 3750) then t:=i[3]; break i; end if; end for;
assert Dimension(Eigenspace(t,1)) eq 23;

// Now find everything connected to t in the graph.

C:=Centralizer(M,t);
CCC:=ConjugacyClasses(C);

Neighboursoft:=[]; ConjElts:=[];

invs:=[i[3]:i in CCC|i[1] eq 5 and Dimension(Eigenspace(i[3],1)) eq Dimension(Eigenspace(t,1)) and i[3] ne t];
for u in invs do
  if(Dimension(Eigenspace(u*t^-1,1)) eq Dimension(Eigenspace(t,1))) then
    Append(~Neighboursoft,u);
    Bool,g:=IsConjugate(M,t,u);
    if Bool then Append(~ConjElts,g); end if;
  end if;
end for;

// Everything that is a neighbour of t lies in M (of course, since C_G(t)<M) and is in the same M-class.

assert #Neighboursoft eq 25 and #ConjElts eq 25;

// Thus Delta(t) is a subset of M.

St:=sub<M|C,ConjElts>; assert St eq M;

X:=ncl<M|t>;
assert #X eq 5^5 and
  #Center(X) eq 5 and
  #FrattiniSubgroup(X) eq 5 and
  #DerivedSubgroup(X) eq 5 and
  Exponent(X) eq 5;

return true;

when "th":
G:=MatrixGroup("Th");
"Claim from paper: graph for each of 3A,3B,3C has edges connecting t to a vertex not in <t>.";

// First introduce the subgroup M.

w1:=G.1; w2:=G.2;
w3:=w1*w2; w4:=w3*w2; w5:=w3*w4; w6:=w3*w5; w7:=w6*w3; w8:=w7*w4; w9:=w3*w8;
w10:=w9*w4; w8:=w3*w7; w2:=w8^5; w5:=w3*w10; w6:=w5*w4; w7:=w9*w6; w8:=w6*w9;
w6:=w7^27; w7:=w8^7; w8:=w6*w7; w7:=w8^-1; w5:=w7*w1; w1:=w5*w8; w5:=w4*w9;
w6:=w5*w3; w7:=w10*w6; w8:=w7^10; w7:=w8^-1; w5:=w7*w2; w2:=w5*w8;

M:=sub<G|w1,w2>;

Z:=Subgroups(M:OrderEqual:=9,IsElementaryAbelian:=true);

FindEigs:=[{*Dimension(Eigenspace(i,1)):i in j`subgroup|i ne M!1*}:j in Z];

assert {* 86^^2, 92^^6 *} in FindEigs and
{* 86^^8 *} in FindEigs and
{* 80^^6, 86^^2 *} in FindEigs;

// This gives us three 3 x 3 subgroups with enough 3A, 3B and 3C elements respectively to
// show that t is connected to some element other than t^2, as needed.

// We don't need to know which class has which dimension fixed space, just that they are all different.

return true;

when "j4":
G:=MatrixGroup("J4");
"Claim from paper: 2^3 in 2^{3+12}.(S5 x L3(2)) is pure 2A and there are pure 2B Klein fours in 2^{11}.M_{24}, in the 2^{11} and outside of it.";

t2A:=G.1;
repeat gg:=Random(G); until Order(gg) eq 28; t2B:=gg^14;

assert Dimension(Eigenspace(t2A,1)) eq 62 and
Dimension(Eigenspace(t2B,1)) eq 56;

// Thus we may detect elements by 1-eigenspace.

// Here is the subgroup 2^{3+12}.(S_5 x PSL_3(2))
w1:=G.1; w2:=G.2;
w3:=w1*w2; w4:=w3^3; w5:=w4*w2; w4:=w2*w1; w1:=w5*w2; w2:=w1^3;
w1:=w4^22; w5:=w3^13; w3:=w1*w5; w5:=w4*w4; w1:=w3^-1; w4:=w1*w2;
w1:=w2*w2; w2:=w4*w3; w4:=w5^-1; w3:=w4*w1; w1:=w3*w5;
K:=sub<G|w1,w2>;
Z:=NormalSubgroups(K);
assert #Z[2]`subgroup eq 8 and {*Dimension(Eigenspace(i,1)):i in Z[2]`subgroup*} eq {*112,62^^7*};

// Thus there is a pure 2A subgroup of order 8.

// Now the 2^11:M24 subgroup.

w1:=G.1; w2:=G.2;
w3:=w1*w2; w4:=w3*w2; w5:=w3*w4; w6:=w3*w5; w5:=w6*w6; w6:=w5*w5;
w5:=w6*w6; w6:=w4*w2; w7:=w6^-1; w8:=w7*w5; w2:=w8*w6; w4:=w3^-1;
w5:=w4*w1; w1:=w5*w3;
L:=sub<G|w1,w2>;
Z:=NormalSubgroups(L); assert #Z[2]`subgroup eq 2048;
repeat t:=Random(Z[2]`subgroup); until Dimension(Eigenspace(t,1)) eq 56;

Ct:=Centralizer(L,t);

CCCt:=ConjugacyClasses(Ct);

invs:=[i[3]:i in CCCt|i[1] eq 2 and Dimension(Eigenspace(i[3],1)) eq Dimension(Eigenspace(t,1)) and i[3] ne t];
Neighboursoft:=[];
for u in invs do
  if(Dimension(Eigenspace(u*t^-1,1)) eq Dimension(Eigenspace(t,1))) then Append(~Neighboursoft,u); end if;
end for;

// We find all of L in the stabilizer of Delta(t), and the stabilizer is not contained in L.

assert {#Centralizer(L,i):i in Neighboursoft} eq { 393216, 1816657920 }; // So C_G(u)\not\leq L for some u a neighbour of t.
assert #L eq #sub<L|Ct,Centralizer(L,Neighboursoft[1])> and #Centralizer(L,Neighboursoft[1]) eq 1816657920;

return true;
end case;

"Should not be here!";

return false;

end function;


function TestThreeCoverSporadicGroup(str)
// Tests whether the claims in the paper hold for one of the exceptional covers of simple groups. This works only for 3.M22, 3.J3, 3.McL, 3.Suz, 3.O'N, 3.Fi22, and 3.Fi24'.
List:=["3m22","3j3","3mcl","3suz","3on","3fi22","3fi24"];
NumberCyclicSubgroups:=[1,2,2,3,1,4,5];
assert str in List;

case str:

when "3m22":
"Claim from paper: There is one class of elements of order 3 in G \ Z(G). Component size is 6, component group elementary abelian 3^2 and  Component stabilizer is 3^2.2^2.3.2";

G:= PermutationGroup("3M22");
NC:=1;

Reps,StabCompa:=FindStabilizerOfComponentThreeCoverSporadic(G,NC);
Lambda:=Reps[1]^StabCompa[1];
Delta:=sub<G|Lambda>;
assert #Lambda eq 6 and IsElementaryAbelian(Delta) and #Delta eq 9 and ChiefFactors(StabCompa[1]/Delta) eq [<19,0,2,1>,<19,0,3,1>,<19,0,2,2>];
return true;

when "3j3":

G:=MatrixGroup("3J3"); //permutation rep is missing in the ATLAS database, but we can easily construct it.
_,G:=PermutationRepresentation(G);
S:=Subgroups(G : OrderEqual:=8160);
_,G:=CosetAction(G, S[1]`subgroup);
NC:=2;
"Claim from paper: there are four classes of elements of order 3 in G \ Z(G); three with image 3A and one with image 3B. The real class with image 3A has component size 2, with component group cyclic of order 3.
 The other two classes with image 3A have connected graph. The class with image 3B has component size 24, with component group elementary abelian 3^3 and component stabilizer [3^6].[2^3]";
Reps,StabCompa:=FindStabilizerOfComponentThreeCoverSporadic(G,NC);


for i in [1..4] do
    Norm:=#Normaliser(G,sub<G|Reps[i]>);
    if Norm eq 3*1080 then
        assert G eq StabCompa[i];
    elif Norm eq 6*1080 then
        Lambda:=Reps[i]^StabCompa[i];
        Delta:=sub<G|Lambda>;
        assert #Lambda eq 2 and #Delta eq 3 and ChiefFactors(StabCompa[i]/Delta) eq [<19,0,2,1>,<17,6,0,1>,<19,0,3,1>];
    elif Norm eq 2*243 then
        Lambda:=Reps[i]^StabCompa[i];
        Delta:=sub<G|Lambda>;
        assert #Lambda eq 24 and #Delta eq 27 and IsElementaryAbelian(Delta) and ChiefFactors(StabCompa[i]/Delta) eq [<19,0,2,1>,<19,0,2,1>,<19,0,2,1>,<19,0,3,2>,<19,0,3,1>];
    end if;
end for;
return true;

when "3mcl":

G:=PermutationGroup("3McL");
NC:=2;
"Claim from paper: there are four classes of elements of order 3 in G \ Z(G); three with image 3A and one with image 3B. All classes with image 3A have component group cyclic of order 3 and with the real class having component size 2 and the other classes component size 1.
The class with image 3B has component size 180, with component group elementary abelian 3^5 and component stabilizer 3^5.M_{10}";
Reps,StabCompa:=FindStabilizerOfComponentThreeCoverSporadic(G,NC);

for i in [1..3] do //3A classes first
    Lambda:=Reps[i]^StabCompa[i];
    Delta:=sub<G|Lambda>;
    assert #Delta eq 3;
end for;
Lambda:=Reps[4]^StabCompa[4];
Delta:=sub<G|Lambda>;
H:=StabCompa[4]/Delta;
assert #Lambda eq 180 and #Delta eq 3^5 and IsElementaryAbelian(Delta) and ChiefFactors(H) eq [<19,0,2,1>,<17,6,0,1>] and  exists{x : x in H | Order(x) eq 8}; //final check is to confirm which group Alt(6).2 we have.

return true;

when "3suz":

G:=PermutationGroup("3Suz"); 
NC:=3;
"Claim from paper: there are 7 classes of elements of order 3 in G \ Z(G); three with image 3A, three with image 3B, and one with image 3C. The real class with image 3A has component size 2 and the other two have component size 1; all have component group cyclic of order 3.
All other graphs are connected.";
Reps,StabCompa:=FindStabilizerOfComponentThreeCoverSporadic(G,NC);

for i in [1..#StabCompa] do 
    if #Centraliser(G,Reps[i]) eq 29393280 then
        Lambda:=Reps[i]^StabCompa[i];
        Delta:=sub<G|Lambda>;
        assert #Delta eq 3;
    else
        assert StabCompa[i] eq G;
    end if;
end for;

return true;

when "3on":

G:=PermutationGroup("3ON"); 
NC:=1;
"Claim from paper: the unique non-central class of elements of order 3 has connected Gill-Guillot graph";
Reps,StabCompa:=FindStabilizerOfComponentThreeCoverSporadic(G,NC);

assert StabCompa[1] eq G;

return true;

when "3fi22":

G:=PermutationGroup("3F22");
NC:=4;
"Claim from paper: there are 6 classes of non-central elements of order 3; three have image 3A, and there is one with image each of 3B,3C, and 3D. The non-real classes 
have component size 1 and hence component group cyclic of order 3. All other graphs are connected";
Reps,StabCompa:=FindStabilizerOfComponentThreeCoverSporadic(G,NC);
for i in [1..6] do
assert not IsConjugate(G,Reps[i],Reps[i]^-1) select #(Reps[i]^StabCompa[i]) eq 1 else StabCompa[i] eq G;
end for;
return true;

when "3fi24":

G:=PermutationGroup("3F24");
NC:=5;
"Claim from paper: there are 9 classes of non-central elements of order 3; three have image 3B, three have image 3C, and there is one with image each of 3A,3D, and 3E. The non-real classes 
have component size 1 and hence component group cyclic of order 3. All other graphs are connected";
Reps,StabCompa:=FindStabilizerOfComponentThreeCoverSporadic(G,NC);
for i in [1..9] do
    assert not IsConjugate(G,Reps[i],Reps[i]^-1) select #(Reps[i]^StabCompa[i]) eq 1 else StabCompa[i] eq G;
end for;
return true;
end case;
"This should never happen";
return false;

end function;



function TestExceptionalCover(str)
// Tests whether the claims in the paper hold for one of the exceptional covers of simple groups. This works only for 2.L3(4), 4a.L3(4), 4b.L3(4), 2^2.L3(4), (2x4).L3(4), 4^2.L3(4), 2.U4(2), 2.U6(2), 2^2.U6(2), 2.S6(2), 2.O8+(2), 2^2.O8+(2), 2.G2(4), 2.F4(2), 2.2B2(8), 2^2.2B2(8), 3.A6, 3.A7, 3a.U4(3), 3b.U4(3), 3^2.U4(3), 3.O7(3), 3.G2(3).
    if not str in {
        "2.L3(4)", "4a.L3(4)", "4b.L3(4)", "2^2.L3(4)", "(2x4).L3(4)", 
        "4^2.L3(4)", "2.U4(2)", "2.U6(2)", "2^2.U6(2)", "2.S6(2)", "2.O8+(2)", "2.G2(4)", "2.F4(2)", "2.2B2(8)", "2^2.2B2(8)", 
        "3.A6", "3.A7", "3a.U4(3)", "3b.U4(3)", "3^2.U4(3)", "3.O7(3)", "3.G2(3)"
        } then
        error "Input should be 2.L3(4), 4a.L3(4), 4b.L3(4), 2^2.L3(4), (2x4).L3(4), 4^2.L3(4), 2.U4(2), 2.U6(2), 2^2.U6(2), 2.S6(2), 2.O8+(2), 2.G2(4), 2.F4(2), 2.2B2(8), 2^2.2B2(8), 3.A6, 3.A7, 3a.U4(3), 3b.U4(3), 3^2.U4(3), 3.O7(3), or 3.G2(3).";
    end if;

    case str:

    when "2.L3(4)":
    G:=PermutationGroup("2L34");
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: both classes of non-central involutions have connected graph.";
    for i in [2,3] do
        t:=C2[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert H eq G;
    end for;

    return true;

    when "4a.L3(4)":
    G:=PermutationGroup("4aL34");
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: the unique class of non-central involutions has connected graph";
    
    t:=C2[2];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert H eq G;
    
    return true;

    when "4b.L3(4)":
    G:=PermutationGroup("4bL34");
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: the unique class of non-central involutions has connected graph.";
    
    t:=C2[2];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert H eq G;
    
    return true;

    when "2^2.L3(4)":
    G:=PermutationGroup(PerfectGroupDatabase(),"L(3,4)",2,2,1);
    CC:=ConjugacyClasses(G);
    
    "Claim from the paper: the class 2d has component of size 3, component group elementary abelian 2^2, and component stabilizer SmallGrp(768,1083694). All other non-central involution classes have connected graph";
    for i in [1..#CC] do
        if CC[i,1] eq 2 then

            t:=CC[i,3];
            H,nn,Comp:=FindStabilizerOfComponent(G,t);
            //MAGMA does not canonicalize ordering, so we identify the class 2d using structure constants
            if StructureConstant(G,i,i,i) eq 2 then 
                assert (IdentifyGroup(H) eq <768,1083694> and nn eq 3 and IsElementaryAbelian(Comp) and #Comp eq 4);
            else
                assert H eq G;
            end if;
        end if;
    end for;

    return true;

    when "(2x4).L3(4)":
    G:=PermutationGroup(PerfectGroupDatabase(),"L(3,4)",2,3,1);
    CC:=ConjugacyClasses(G);
    
    "Claim from the paper: the class 2d has component of size 6, component group elementary abelian 2^3, and component stabilizer 2^3.[2^2].2^2.2^2.3. The other non-central involution class has connected graph";
    for i in [1..#CC] do
        if CC[i,1] eq 2 then

            t:=CC[i,3];
            H,nn,Comp:=FindStabilizerOfComponent(G,t);
            //MAGMA does not canonicalize ordering, so we identify the class 2d using structure constants (it is the unique class with StructureConstant(G,i,i,i) eq 4); we also take the quotient H/Comp to ensure canonical ordering of chief factors
            if StructureConstant(G,i,i,i) eq 4 then 
                
                assert (nn eq 6 and IsElementaryAbelian(Comp) and #Comp eq 8 and ChiefFactors(H/Comp) eq [<19,0,3,1>,<19,0,2,2>,<19,0,2,2>,<19,0,2,1>,<19,0,2,1>]);
            else;
                assert H eq G;
            end if;
        end if;
    end for;

    return true;


    when "4^2.L3(4)":
    G:=PermutationGroup(PerfectGroupDatabase(),"L(3,4)",2,4,1);
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: the unique class of non-central involutions has component size 12, component group elementary abelian 2^4, and component stabilizer 2^4.[2^2].2^2.2^2.3.";
    t:=C2[4];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    //Take the quotient H/Comp to ensure canonical ordering of chief factors
    
                
    assert (nn eq 12 and IsElementaryAbelian(Comp) and #Comp eq 16 and ChiefFactors(H/Comp) eq [<19,0,3,1>,<19,0,2,2>,<19,0,2,2>,<19,0,2,1>,<19,0,2,1>]);

    return true;

    when "2.U4(2)":
    G:=PermutationGroup("2U42");
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: the unique class of non-central involutions has component size 1, and hence component group of order 2.";
    t:=C2[2];
    _,nn,_:=FindStabilizerOfComponent(G,t);

    assert nn eq 1;

    return true;

    when "2.U6(2)":
    G:=PermutationGroup("2U62");
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: the classes 2b and 2c have edgeless graphs. The class 2f has component size 560 with component group elementary abelian 2^10 and component stabilizer 2^10.L3(4). All other non-central involution classes are connected.";
    for i in [2,3] do
        t:=C2[i];
        _,nn,_:=FindStabilizerOfComponent(G,t);
        assert nn eq 1;
        t:=C2[i+2];
        H,nn:=FindStabilizerOfComponent(G,t);
        assert H eq G;
    end for;

    t:=C2[6];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (nn eq 560 and IsElementaryAbelian(Comp) and #Comp eq 2^10 and ChiefFactors(H/Comp)[1] eq <1,2,4,1>);
    return true;

    when "2^2.U6(2)":
    G:=PermutationGroup("4U62");
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: the classes 2d,2e,2f,2g have edgeless graphs. The class 2l has component size 1120 with component group elementary abelian 2^11 and component stabilizer 2^11.L3(4). All other non-central involution classes are connected.";
    for i in [4,7] do
        t:=C2[i];
        _,nn,_:=FindStabilizerOfComponent(G,t);
        assert nn eq 1;
        t:=C2[i+4];
        H,nn:=FindStabilizerOfComponent(G,t);
        assert H eq G;
    end for;

    t:=C2[12];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (nn eq 1120 and IsElementaryAbelian(Comp) and #Comp eq 2^11 and ChiefFactors(H/Comp)[1] eq <1,2,4,1>);
    return true;

    when "2.S6(2)":
    G:=PermutationGroup("2S62");
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: the classes 2b has connected graph. The class 2c has component size 56 and component group extraspecial 2^(1+6)_+, with component stabilizer 2^(1+6)_+.L3(2).";
    
    t:=C2[2];
    H:=FindStabilizerOfComponent(G,t);
    assert H eq G;

    t:=C2[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 56 and IsExtraSpecial(Comp) and #Comp eq 2^7 and #{x : x in Comp | Order(x) eq 4} eq (2^6-2^3) and IsElementaryAbelian(Comp/Center(G)) and ChiefFactors(H/Comp)[1] eq <1,1,7,1> );
    
    return true;


    when "2.O8+(2)":
    //we first construct G using the fact that the Weyl group of the Lie Algebra E8 is 2.O8+(2).2
    R := RootDatum("E8");
    W := WeylGroup(R);
    G:=DerivedSubgroup(W);
    CC:=ConjugacyClasses(G);
    "Claim from the paper: the class 2d has edgeless graph. All other non-central involution classes have connected graph";

    for i in [3,4,5] do
        t:=CC[i,3];
        H,nn:=FindStabilizerOfComponent(G,t);
        //only class 2d has trivial structure constant
        assert StructureConstant(G,i,i,i) eq 0 select (nn eq 1) else H eq G;
    end for;

    return true;

    //can't seem to construct 2^2.O8+(2) but it is easy to prove directly

    when "2.G2(4)":
    G:=MatrixGroup("2G24");
    _,G:=PermutationRepresentation(G);
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: both classes of non-central involutions have connected graph.";
    for i in [2,3] do
        t:=C2[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert H eq G;
    end for;

    return true;

    when "2.F4(2)":
    G:=PermutationGroup("2F42");
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: the classes 2c and 2e have edgeless graphs. All other non-central involution classes are connected. This may take a while.";
    for i in [6,7,8,9] do
    t:=C2[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert H eq G;
    end for;

    return true;

    when "2.2B2(8)":
    G:=PermutationGroup("2Sz8");
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: unique non-central class of involutions has component of size 14, with component group elementary abelian 2^4, and component stabilizer 2^4.2^3.7.";
        t:=C2[2];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (nn eq 14 and IsElementaryAbelian(Comp) and #Comp eq 16 and ChiefFactors(H/Comp) eq [<19,0,7,1>,<19,0,2,3>]);

    return true;


    when "2^2.2B2(8)":
    G:=PermutationGroup("4Sz8d3");
    G:=DerivedSubgroup(G);
    CC:=ConjugacyClasses(G);
    C2:=[x[3] : x in CC | x[1] eq 2];
    "Claim from the paper: unique non-central class of involutions has component of size 28, with component group elementary abelian 2^5, and component stabilizer 2^5.2^3.7.";
        t:=C2[4];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (nn eq 28 and IsElementaryAbelian(Comp) and #Comp eq 32 and ChiefFactors(H/Comp) eq [<19,0,7,1>,<19,0,2,3>] );

    return true;

    when "3.A6":
    G:=PermutationGroup("3A6");
    CC:=ConjugacyClasses(G);
    C3:=[x[3] : x in CC | x[1] eq 3];
    "Claim from the paper: both non-central classes have component size 6, with component group elementary abelian 3^2, and component stabilizer 3^2.Sym(3).";
    for i in [3,4] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (nn eq 6 and IsElementaryAbelian(Comp) and #Comp eq 9 and H/Comp eq Sym(3));
    end for;

    return true;

    when "3.A7":
    G:=PermutationGroup("3A7");
    CC:=ConjugacyClasses(G);
    C3:=[x[3] : x in CC | x[1] eq 3];
    "Claim from the paper: both non-central classes have component size 6, with component group elementary abelian 3^2. The class 3c has component stabilizer 3^2.Sym(3), and the class 3d has component stabilizer 3^2.Sym(4).";
        
    t:=C3[3];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 6 and IsElementaryAbelian(Comp) and #Comp eq 9 and H/Comp eq Sym(4));
    t:=C3[4];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 6 and IsElementaryAbelian(Comp) and #Comp eq 9 and H/Comp eq Sym(3));
    

    return true;

    when "3a.U4(3)":
    G:=PermutationGroup("9U43D8");
    G:=DerivedSubgroup(DerivedSubgroup(G));
    o:=3*#PSp(4,3);
    S:=Subgroups(G : OrderEqual:= o);

    _,H:=CosetAction(G,S[1]`subgroup);

    CC:=ConjugacyClasses(G);
    C3:=[x[3] : x in CC | x[1] eq 3];
    i:=2;
    while not #C3 eq 10 do
        _,H:=CosetAction(G,S[i]`subgroup);

        CC:=ConjugacyClasses(H);
        C3:=[x[3] : x in CC | x[1] eq 3];
        i:=i+1;

    end while;
    G:=H;
    assert IsPerfect(G) and IsSimple(G/Center(G));
    CC:=ConjugacyClasses(G);
    C3:=[x[3] : x in CC | x[1] eq 3];
    "Claim from the paper: Classes 3d, 3e, 3g, and 3h have edgeless graphs, class 3c is real and has component group of size 2. Class 3f has component size 30, component group elementary abelian 3^5, with component stabilizer 3^5.Alt(6)
    class 3i has component size 90 with component group elementary abelian 3^5 and stabilizer 3^5.Alt(6). Class 3j has component size 18 with comp. group elem. abelian 3^3 and comp. stabilizer 3^3.[3^3].2";
    
    for i in [3,4,5] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (IsConjugate(G,t,t^-1) select nn eq 2 else nn eq 1);
    end for;

    for i in [6,7,8] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert IsConjugate(G,t,t^-1) select (nn eq 30 and IsElementaryAbelian(Comp) and #Comp eq 3^5 and ChiefFactors(H/Comp) eq [<17,6,0,1>]) else nn eq 1;
    end for;


    t:=C3[9];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 90 and IsElementaryAbelian(Comp) and #Comp eq 3^5 and ChiefFactors(H/Comp) eq [<17,6,0,1>]);

    t:=C3[10];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 18 and IsElementaryAbelian(Comp) and #Comp eq 3^3 and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,3,1>,<19,0,3,1>,<19,0,3,1>]);

    return true;


    when "3b.U4(3)":
    G:=PermutationGroup("9U43D8");
    G:=DerivedSubgroup(DerivedSubgroup(G));
    o:=3*#PSp(4,3);
    S:=Subgroups(G : OrderEqual:= o);

    _,H:=CosetAction(G,S[1]`subgroup);

    CC:=ConjugacyClasses(G);
    C3:=[x[3] : x in CC | x[1] eq 3];
    i:=2;
    while not #C3 eq 8 do
        _,H:=CosetAction(G,S[i]`subgroup);

        CC:=ConjugacyClasses(H);
        C3:=[x[3] : x in CC | x[1] eq 3];
        i:=i+1;

    end while;
    G:=H;
    
    CC:=ConjugacyClasses(G);
    C3:=[x[3] : x in CC | x[1] eq 3];
    "Claim from the paper: Classes 3d, and 3e have edgeless graphs, class 3c is real and has component group of size 2. Classes 3f and 3g have component size 90, component group elementary abelian 3^5, with component stabilizer 3^5.Alt(6).
    Class 3h has component size 54 with comp. group elem. abelian 3^4 and comp. stabilizer 3^4.[3^2].[2^3]";
    
    for i in [3,4,5] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (IsConjugate(G,t,t^-1) select nn eq 2 else nn eq 1);
    end for;

    for i in [6,7] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (nn eq 90 and IsElementaryAbelian(Comp) and #Comp eq 3^5 and ChiefFactors(H/Comp) eq [<17,6,0,1>]);
    end for;


    t:=C3[8];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 72 and IsElementaryAbelian(Comp) and #Comp eq 3^4 and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,2,1>,<19,0,2,1>,<19,0,3,2>]);

    return true;

    when "3^2.U4(3)":
    G:=PermutationGroup("9U43D8");
    G:=DerivedSubgroup(DerivedSubgroup(G));
    CC:=ConjugacyClasses(G);
    C3:=[x[3] : x in CC | x[1] eq 3];
    "Claim from the paper: Classes 3j,...,3q, 3s, 3t, 3u, and 3v have edgeless graphs, class 3i is real and has component group of size 2. Classes 3r and 3w have component size 90, component group elementary abelian 3^6, with component stabilizer 3^6.Alt(6).
    Class 3h has component size 54 with comp. group elem. abelian 3^3 and comp. stabilizer 3^4.[3^3].2";
    
    for i in [9,10,11,12,13,14,15,16,17] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (IsConjugate(G,t,t^-1) select nn eq 2 else nn eq 1);
    end for;

    for i in [18,19,20,21,22,23] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (IsConjugate(G,t,t^-1) select (nn eq 90 and IsElementaryAbelian(Comp) and #Comp eq 3^6 and ChiefFactors(H/Comp) eq [<17,6,0,1>]) else nn eq 1);
    end for;


    t:=C3[24];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 54 and IsElementaryAbelian(Comp) and #Comp eq 3^4 and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,3,1>,<19,0,3,1>,<19,0,3,1>]);

    return true;

    when "3.O7(3)":
    G:=MatrixGroup("3O73");
    _,G:=PermutationRepresentation(G);
    CC:=ConjugacyClasses(G);
    C3:=[x[3] : x in CC | x[1] eq 3];
    "Claim from the paper: Classes 3e and 3f have edgeless graphs, class 3d is real and has component size 72 with component group elementary abelian 3^6 and component stabilizer 3^6.S4(3).2. Class 3g has component size 270 with component group elementary abelian 3^6
    and component stabilizer 3^6.S4(3).2. Classes 3j and 3k have component sizes 1296 and 2592, respectively, with component group a special p-group P with Z(P)=3^2 and P/Z(P)=3^6, both classes have comp. stabilizer 3^(2+6).[2^5].[3^2].2. All other non-central classes connected.";
    
    for i in [3,8,9] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert H eq G;
    end for;

    for i in [4,5,6] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (IsConjugate(G,t,t^-1) select (nn eq 72 and IsElementaryAbelian(Comp) and #Comp eq 3^6 and ChiefFactors(H/Comp) eq [<19,0,2,1>,<3,2,3,1>]) else nn eq 1);
    end for;

    t:=C3[7];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 270 and IsElementaryAbelian(Comp) and #Comp eq 3^6 and ChiefFactors(H/Comp) eq [<19,0,2,1>,<3,2,3,1>]);
    ;
    t:=C3[10];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 1296 and IsSpecial(Comp) and #Comp eq 3^8 and #Center(Comp) eq 3^2 and IsElementaryAbelian(Comp/Center(Comp)) and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,3,1>,<19,0,3,1>,<19,0,2,2>,<19,0,2,2>,<19,0,2,1>]);
    
    t:=C3[11];
    H,nn,Comp:=FindStabilizerOfComponent(G,t);
    assert (nn eq 2592 and IsSpecial(Comp) and #Comp eq 3^8 and #Center(Comp) eq 3^2 and IsElementaryAbelian(Comp/Center(Comp)) and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,3,1>,<19,0,3,1>,<19,0,2,2>,<19,0,2,2>,<19,0,2,1>]);
    

    return true;

    when "3.G2(3)":
    G:=PermutationGroup("3G23");
    CC:=ConjugacyClasses(G);
    C3:=[x[3] : x in CC | x[1] eq 3];
    "Claim from the paper: Classes 3f and 3g have component size 54 with component group elementary abelian 3^4 and component stabilizer 3^4.[3^3].[2^2]. All other non-central classes connected.";
    
    for i in [3,4,5] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert H eq G;
    end for;

    for i in [6,7] do
        t:=C3[i];
        H,nn,Comp:=FindStabilizerOfComponent(G,t);
        assert (nn eq 54 and IsElementaryAbelian(Comp) and #Comp eq 3^4 and ChiefFactors(H/Comp) eq [<19,0,2,1>,<19,0,2,1>,<19,0,3,1>,<19,0,3,1>,<19,0,3,1>]);
    
    end for;

    return true;

    end case;


    "This should never happen";
    return false;

end function;



